Vortex pairs in a spin-orbit coupled Bose-Einstein condensate

Static and dynamic properties of vortices in a two-component Bose-Einstein condensate with Rashba spin-orbit coupling are investigated. The mass current around a vortex core in the plane-wave phase is found to be deformed by the spin-orbit coupling, and this makes the dynamics of the vortex pairs quite different from those in a scalar Bose-Einstein condensate. The velocity of a vortex-antivortex pair is much smaller than that without spin-orbit coupling, and there exist stationary states. Two vortices with the same circulation move away from each other or unite to form a stationary state.

==> anc/readme <==
FIG6a.mp4: Dynamics of a vortex-antivortex pair corresponding to Fig. 6(a).
FIG6b.mp4: Dynamics of a vortex-antivortex pair corresponding to Fig. 6(b).
FIG6c.mp4: Dynamics of a vortex-antivortex pair corresponding to Fig. 6(c).
FIG6d.mp4: Dynamics of a vortex-antivortex pair corresponding to Fig. 6(d).
FIG8.mp4: Dynamics of a vortex-antivortex pair corresponding to Fig. 8.
FIG9a.mp4: Dynamics of a vortex-vortex pair corresponding to Fig. 9(a).
FIG9b.mp4: Dynamics of a vortex-vortex pair corresponding to Fig. 9(b).
FIG9c.mp4: Dynamics of a vortex-vortex pair corresponding to Fig. 9(c).
FIG9d.mp4: Dynamics of a vortex-vortex pair corresponding to Fig. 9(d).




